Singlet-doublet fermion and triplet scalar dark matter with radiative neutrino masses

We present a detailed study of a combined singlet-doublet fermion and triplet scalar model for dark matter. These models have only been studied separately in the past. Together, they form a simple extension of the Standard Model that can account for dark matter and explain the existence of neutrino masses, which are generated radiatively. This holds even if singlet-doublet fermions and triplet scalars never contribute simultaneously to the dark matter abundance. However, this also implies the existence of lepton flavour violating processes. In addition, this particular model allows for gauge coupling unification. The new fields are odd under a new $\mathbb{Z}_2$ symmetry to stabilise the dark matter candidate. We analyse the dark matter, neutrino mass and lepton flavour violation aspects both separately and in conjunction, exploring the viable parameter space of the model. This is done using a numerical random scan imposing successively the neutrino mass and mixing, relic density, Higgs mass, direct detection, collider and lepton flavour violation constraints. We find that dark matter in this model is fermionic for masses below about 1 TeV and scalar above. The narrow mass regions found previously for the two separate models are enlarged by their coupling. While coannihilations of the weak isospin partners are sizeable, this is not the case for fermions and scalars despite their often similar masses due to the relatively small coupling of the two sectors, imposed by the small neutrino masses. We observe a high degree of complementarity between direct detection and lepton flavour violation experiments, which should soon allow to fully probe the fermionic dark matter sector and at least partially the scalar dark matter sector.

==> anc/SPheno.m <==
OnlyLowEnergySPheno = True;
(* add Block TREELEVELUNITARITY to SPheno output spectrum file *)
(* AddTreeLevelUnitarityLimits = True; *)

MINPAR = {
    {1, lambdaInput},
    (*{2, mHInput},*)
    {12, mCPsiInput},
    {13, mpsipsipInput},
    {24, lambda4Input},
    {25, lambda5Input}
};

BoundaryLowScaleInput = {
    {mϕ2, LHInput[mϕ2]},
    {mΨ, mCPsiInput},
    {mψψp, mpsipsipInput},
    {λ1, LHInput[λ1]},
    (*{λ2, LHInput[λ2]},*)
    (*{λ3, LHInput[λ3]},*)
    {λ4, lambda4Input},
    {λ5, lambda5Input},
    {λ6, LHInput[λ6]},
    (* Standard Model *)
    {λ, lambdaInput}
    (*{λ, mHInput^2 / vSM^2}*)
};

DEFINITION[MatchingConditions] = {
    {Ye, YeSM},
    {Yd, YdSM},
    {Yu, YuSM},
    {g1, g1SM},
    {g2, g2SM},
    {g3, g3SM},
    {v, vSM}
};

DefaultInputValues = {
    mϕ2[1, 1] -> 510^2,
    mϕ2[2, 2] -> 520^2,
    mCPsiInput -> 610,
    mpsipsipInput -> 720,
    lambda4Input -> 0.014,
    lambda5Input -> 0.015,
    λ6[1, 1] -> 0.016,
    λ6[2, 1] -> 0.016,
    λ6[3, 1] -> 0.016,
    λ6[1, 2] -> 0.016,
    λ6[2, 2] -> 0.016,
    λ6[3, 2] -> 0.016,
    (* Standard Model *)
    (*mHInput -> 125.09,*) (* see PDG *)
    lambdaInput -> 0.2612 (* ≈ 125.09² / 244.74² *)
};

ParametersToSolveTadpoles = {mu2};

ListDecayParticles = {Fu, Fe, Fd, hh, Hp, etap, eta0, Fchi, Fpsi};
ListDecayParticles3B = {{Fu, "Fu.f90"}, {Fe, "Fe.f90"}, {Fd, "Fd.f90"}};

(* see http://stauby.de/sarah_userforum/viewtopic.php?f=4&t=378 *)
(*RenConditionsDecays = {
    {dCosTW, 1/2*Cos[ThetaW] * (PiVWp/(MVWp^2) - PiVZ/(mVZ^2))},
    {dSinTW, -dCosTW/Tan[ThetaW]},
    {dg2, 1/2 * g2 * (
        derPiVPheavy0 + PiVPlightMZ / MVZ^2 - (
            -(PiVWp / MVWp^2) + PiVZ / MVZ^2) / Tan[ThetaW]^2 + (2 * PiVZVP * Tan[ThetaW]
        ) / MVZ^2
    )},
    {dg1, dg2 * Tan[ThetaW] + g2 * dSinTW / Cos[ThetaW] - dCosTW * g2 * Tan[ThetaW] / Cos[ThetaW]}
};*)


==> anc/T1-3-B_0_scalar2g.m <==
Model`Name = "T13Balpha02g";
Model`NameLaTeX = "T1-3-B (\\alpha = 0) with 2 scalar generations";
Model`Authors = "Simon May";
Model`Date = "2018-04-21";

(*-------------------------------------------*)
(*   particle content                        *)
(*-------------------------------------------*)

(* global symmetries *)
(* discrete ℤ₂ symmetry *)
Global[[1]] = {Z[2], Z2};

(* gauge groups *)
Gauge[[1]] = {B,   U[1], hypercharge, g1, False, 1};
Gauge[[2]] = {WB, SU[2], left,        g2, True,  1};
Gauge[[3]] = {G,  SU[3], color,       g3, False, 1};

(* matter fields *)
(*                   {name, gens, components, Y/2,  SU(2), SU(3), global} *)
(* Standard Model *)
FermionFields[[1]] = {q,    3,    {uL, dL},    1/6, 2,     3,     1};
FermionFields[[2]] = {l,    3,    {vL, eL},   -1/2, 2,     1,     1};
FermionFields[[3]] = {d,    3,    conj[dR],    1/3, 1,    -3,     1};
FermionFields[[4]] = {u,    3,    conj[uR],   -2/3, 1,    -3,     1};
FermionFields[[5]] = {e,    3,    conj[eR],      1, 1,     1,     1};

ScalarFields[[1]]  = {H,    1,    {Hp, H0},    1/2, 2,     1,     1};

(* new fields *)
FermionFields[[6]] = {CPsi, 1, CPsi0, 0, 1, 1, -1};
FermionFields[[7]] = {psip, 1, {psipp, psip0}, 1/2, 2, 1, -1};
FermionFields[[8]] = {psi, 1, {psi0, psim}, -1/2, 2, 1, -1};
ScalarFields[[2]]  = {phi, 2, {{phi0/Sqrt[2], phip}, {conj[phip], -phi0/Sqrt[2]}}, 0, 3, 1, -1};
RealScalars = {phi0};


(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)
NameOfStates = {GaugeES, EWSB};

(* ----- before EWSB ----- *)
DEFINITION[GaugeES][LagrangianInput] = {
	{LagHC,      {AddHC -> True }},
	{LagNoHC,    {AddHC -> False}},
	{LagBSMHC,   {AddHC -> True }},
	{LagBSMNoHC, {AddHC -> False}}
};

(* Standard Model Lagrangian *)
LagHC      = -Yd conj[H].d.q - Ye conj[H].e.l - Yu u.q.H;
LagNoHC    = mu2 conj[H].H - 1/2 λ conj[H].H.conj[H].H;

(* Lagrangian involving the new fields *)
(* can’t include λ3 term with four indices – see
http://stauby.de/sarah_userforum/viewtopic.php?f=4&t=402 *)
LagBSMNoHC = - 1/2 mϕ2 phi.phi \
	 - λ1 conj[H].H.phi.phi (*- λ2 conj[H].phi.phi.H*) (*- λ3 phi.phi.phi.phi*);
LagBSMHC   = - 1/2 mΨ CPsi.CPsi - mψψp psi.psip \
	 - λ4 conj[H].psip.CPsi - λ5 psi.H.CPsi - λ6 l.phi.psip;

(* ----- after EWSB ----- *)
(* gauge sector mixing *)
DEFINITION[EWSB][GaugeSector] = {
	{{VB,     VWB[3]}, {VP, VZ}, ZZ},
	{{VWB[1], VWB[2]}, {VWp, conj[VWp]}, ZW}
};

(* VEVs *)
DEFINITION[EWSB][VEVs] = {
	(* Standard Model Higgs VEV *)
	{H0,
		{v, 1/Sqrt[2]},
		{Ah, \[ImaginaryI]/Sqrt[2]},
		{hh, 1/Sqrt[2]}
	}
};

(* mixing *)
DEFINITION[EWSB][MatterSector] = {
	(* Standard Model mixing *)
	{{{dL}, {conj[dR]}}, {{DL, Vd}, {DR, Ud}}},
	{{{uL}, {conj[uR]}}, {{UL, Vu}, {UR, Uu}}},
	{{{eL}, {conj[eR]}}, {{EL, Ve}, {ER, Ue}}},
	(* mixing of new fields can be added here *)
	{{vL}, {VL, Uneu}},
	{{phip}, {etap, Uetp}},
	{{phi0}, {eta0, Uet0}},
	{{CPsi0, psi0, psip0}, {chi, Uferm}}
};

(* Dirac spinors *)
DEFINITION[EWSB][DiracSpinors] = {
	Fd -> {DL, conj[DR]},
	Fe -> {EL, conj[ER]},
	Fu -> {UL, conj[UR]},
	Fnu -> {VL, conj[VL]},
	(* new fields *)
	Fpsi -> {psim, conj[psipp]},
	Fchi -> {chi, conj[chi]}
};

(* phases, see http://stauby.de/sarah_wiki/index.php?title=Phases *)
DEFINITION[EWSB][Phases] = {
    {psim, phasepsi}
};


==> anc/micromegas_main.c <==
// standard C headers
#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>
// GLib headers
#include <gmodule.h>
// micrOMEGAs headers
#include "../include/micromegas.h"
#include "../include/micromegas_aux.h"
#include "lib/pmodel.h"

#ifndef M_PI
static const double M_PI = 3.14159265358979323846;
#endif
static const char MODEL_NAME[] = "T13Balpha02g";
static const char OUTPUT_FILENAME[] = "micromegas_data.out";
static const char CHANNELS_FILENAME[] = "micromegas_channels.out";
static const char SPHENO_FILENAME[] = "spheno_data.out";
static const char RUN_INFO_FILE[] = "parameter_scan_info.txt";
static char *TMP_DIR;
static GString *RUN_INFO;
static GString *SPHENO_OUTPUT;
static const unsigned int SLHAREAD_PATH_MAX = 60;
// use old (≤ v2.4.5) micrOMEGAs scalar form factors
static const bool OLD_FF = false;
// 0 = best accuracy, 1 = “fast option” (accuracy ≈1%)
static const int FAST = 1;
// criterion for including co-annihilations (1 = no coann.)
static const double BEPS = 1e-5;
// cut-off for channel output
static const double CUT = 0.01;

static void init_global(int argc, char **argv) {
	// turn on line buffering for stdout
	if (setvbuf(stdout, NULL, _IOLBF, 1024)) {
		printf("Could not set stdout to line buffering!\n");
		exit(10);
	}
	if (argc != 2) {
		printf("Correct usage: %s <tmpdir>\n", argv[0]);
		printf("Example: %s /tmp/micromegas-run1/\n", argv[0]);
		exit(1);
	}
	TMP_DIR = argv[1];
	// read RUN_INFO_FILE
	RUN_INFO = g_string_new(NULL);
	GString *run_info_path = g_string_new(NULL);
	g_string_printf(run_info_path, "%s/%s", TMP_DIR, RUN_INFO_FILE);
	FILE *run_info_file = fopen(run_info_path->str, "r");
	g_string_free(run_info_path, true);
	const size_t buf_len = 512;
	char buf[buf_len];
	size_t read_len;
	while ((read_len = fread(buf, sizeof(char), buf_len, run_info_file))) {
		g_string_append_len(RUN_INFO, buf, read_len);
	}
	fclose(run_info_file);
	// construct path to SPheno spectrum file
	SPHENO_OUTPUT = g_string_new(NULL);
	g_string_printf(SPHENO_OUTPUT, "%s/SPheno.spc.%s", TMP_DIR, MODEL_NAME);
	if (SPHENO_OUTPUT->len > SLHAREAD_PATH_MAX) {
		printf("Warning! Path to SPheno spectrum file is\n"
			"    %s\n"
			"    but slhaRead cannot handle paths longer than %d characters!\n",
			SPHENO_OUTPUT->str, SLHAREAD_PATH_MAX
		);
	}
}

int main(int argc, char **argv) {
	// initialization
	init_global(argc, argv);
	int err = 0;
	// micrOMEGAs settings/initialization
	ForceUG = 1;
	VWdecay = 0;
	VZdecay = 0;
	if (OLD_FF) calcScalarQuarkFF(0.553, 18.9, 55., 243.5);
	cleanDecayTable();

	// output file
	// XXX allow for variable output filenames
	FILE *output = fopen(OUTPUT_FILENAME, "w");
	FILE *channels = fopen(CHANNELS_FILENAME, "w");
	FILE *spheno = fopen(SPHENO_FILENAME, "w");
	char input_parameters[] =
		"mϕ₁₁\tmϕ₁₂\tmϕ₂₁\tmϕ₂₂\tmΨ\tmψψ'\tλ₁₁₁\tλ₁₁₂\tλ₁₂₁\tλ₁₂₂\tλ₄\tλ₅\t"
		"λ₆₁₁\tλ₆₂₁\tλ₆₃₁\tλ₆₁₂\tλ₆₂₂\tλ₆₃₂\tλ\tv";
	// output file headers/comments
	fprintf(output,
		"# %s\t%s\n",
		// parameters
		input_parameters,
		// masses
		"md1\tmd2\tmd3\tmu1\tmu2\tmu3\tme1\tme2\tme3\tmν1\tmν2\tmν3\t"
		"mZ\tmW\tmH\tmη₁+\tmη₂+\tmη₁0\tmη₂0\tmψ\tmχ1\tmχ2\tmχ3\t"
		// decay widths
		"ΓZ\tΓW\tΓH\t"
		// observables
		"Ωh²\tXf\tσp(SI)\tσp(SD)"
	);
	fprintf(output, "%s", RUN_INFO->str);
	fprintf(output, "# %s\n", WORK);
	fprintf(output, "# ForceUG = %d; VWdecay = %d; VZdecay = %d; "
		"FAST = %d; BEPS = %E;\n",
		ForceUG, VWdecay, VZdecay, FAST, BEPS
	);
	fprintf(output, "# calcScalarQuarkFF: %d\n", OLD_FF);
	fprintf(channels, "# %s\n", input_parameters);
	fprintf(spheno, "# %s\t%s\n",
		input_parameters,
		"BR(μ→eγ)\tBR(τ→eγ)\tBR(τ→μγ)\tBR(μ→3e)\tBR(τ→3e)\tBR(τ→3μ)"
	);
	// process all parameter points
	int c;
	// keep running while the calling process is still writing to stdin;
	// a character written to stdin signals that the SPheno.spc file is ready
	// to be read again
	while ((c = getchar()) != EOF) {
		// read SPheno output spectrum file
		// NOTE: slhaRead cannot handle paths longer than 60 characters!
		if ((err = slhaRead(SPHENO_OUTPUT->str, 0))) {
			printf("Could not read SPheno spectrum file %s: %d\n",
				SPHENO_OUTPUT->str, err
			);
			break;
		}
		char lopname[10];
		if ((err = sortOddParticles(lopname))) {
			// micrOMEGAs already prints a warning when an error occurs during
			// sortOddParticles
			break;
		}
		printf("Dark matter candidate is %s (mass = %.2f GeV)\n", CDM1, Mcdm1);
		// print masses to stdout
		printMasses(stdout, true);
		printHiggs(stdout);
		// calculate relic density
		double Xf = -1;
		double relic_density = darkOmega(&Xf, FAST, BEPS);
		// calculate cross sections
		// nucleon mass in GeV
		const double Mnuc = 0.939;
		// ℏc/GeV² in picobarn
		const double INVERSE_GEV_SQUARED_TO_PB = 3.8937966e8;
		const double SCcoeff = 4 / M_PI * INVERSE_GEV_SQUARED_TO_PB * pow(
			Mnuc * Mcdm / (Mnuc + Mcdm), 2.
		);
		double pAsi[2], pAsd[2], nAsi[2], nAsd[2];
		nucleonAmplitudes(CDM1, pAsi, pAsd, nAsi, nAsd);
		// print information to stdout
		printf("Xf = %.2E, Ωh² = %.2E\n\n", Xf, relic_density);
		if (relic_density > 0) {
			printChannels(Xf, CUT, BEPS, true, stdout);
			// write data to files
			double Q = findValW("Q");
			// output file
			fprintf(output,
				// parameters
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				// SM masses
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				// BSM masses
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				// decay widths
				"%.5E\t%.5E\t%.5E\t"
				// observables
				"%.5E\t%.5E\t%.5E\t%.5E\n",
				// parameters
				sqrt(slhaVal("MPHI2", Q, 2, 1, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 1, 2)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 2)),
				slhaVal("MINPAR", Q, 1, 12), slhaVal("MINPAR", Q, 1, 13),
				findValW("lam111"), findValW("lam112"), findValW("lam121"),
				findValW("lam122"), findValW("lam4"), findValW("lam5"),
				findValW("lam611"), findValW("lam621"), findValW("lam631"),
				findValW("lam612"), findValW("lam622"), findValW("lam632"),
				findValW("Lam"), findValW("v"),
				// masses
				pMass("d1"), pMass("d2"), pMass("d3"),
				pMass("u1"), pMass("u2"), pMass("u3"),
				pMass("e1"), pMass("e2"), pMass("e3"),
				pMass("nu1"), pMass("nu2"), pMass("nu3"),
				pMass("Z"), pMass("Wp"), pMass("h"),
				pMass("~etp1"), pMass("~etp2"), pMass("~et01"), pMass("~et02"),
				pMass("~psi"), pMass("~ch1"), pMass("~ch2"), pMass("~ch3"),
				// decay widths
				pWidth("Z", NULL), pWidth("Wp", NULL), pWidth("h", NULL),
				// observables
				relic_density, Xf,
				SCcoeff * pow(pAsi[0], 2), 3 * SCcoeff * pow(pAsd[0], 2)
			);
			// channels file
			fprintf(channels,
				// parameters
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\n",
				sqrt(slhaVal("MPHI2", Q, 2, 1, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 1, 2)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 2)),
				slhaVal("MINPAR", Q, 1, 12), slhaVal("MINPAR", Q, 1, 13),
				findValW("lam111"), findValW("lam112"), findValW("lam121"),
				findValW("lam122"), findValW("lam4"), findValW("lam5"),
				findValW("lam611"), findValW("lam621"), findValW("lam631"),
				findValW("lam612"), findValW("lam622"), findValW("lam632"),
				findValW("Lam"), findValW("v")
			);
			printChannels(Xf, CUT, BEPS, true, channels);
			fprintf(channels, "\n");
			// SPheno observables file
			fprintf(spheno,
				// parameters
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t"
				"%.5E\t%.5E\t%.5E\t%.5E\t%.5E\t%.5E\n",
				sqrt(slhaVal("MPHI2", Q, 2, 1, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 1, 2)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 1)),
				sqrt(slhaVal("MPHI2", Q, 2, 2, 2)),
				slhaVal("MINPAR", Q, 1, 12), slhaVal("MINPAR", Q, 1, 13),
				findValW("lam111"), findValW("lam112"), findValW("lam121"),
				findValW("lam122"), findValW("lam4"), findValW("lam5"),
				findValW("lam611"), findValW("lam621"), findValW("lam631"),
				findValW("lam612"), findValW("lam622"), findValW("lam632"),
				findValW("Lam"), findValW("v"),
				// observables
				// BR(μ → eγ)
				slhaVal("FlavorKitLFV", Q, 1, 701),
				// BR(τ → eγ)
				slhaVal("FlavorKitLFV", Q, 1, 702),
				// BR(τ → μγ)
				slhaVal("FlavorKitLFV", Q, 1, 703),
				// BR(μ → 3e)
				slhaVal("FlavorKitLFV", Q, 1, 901),
				// BR(τ → 3e)
				slhaVal("FlavorKitLFV", Q, 1, 902),
				// BR(τ → 3μ)
				slhaVal("FlavorKitLFV", Q, 1, 903)
			);
		}
		else {
			fprintf(stderr, "Error calculating the relic density: "
				"darkOmega() = -1\n"
			);
		}
		printf("=======================================================\n");
	}
	fclose(output);
	fclose(channels);
	fclose(spheno);
	return 0;
}



==> anc/parameters.m <==
ParameterDefinitions = {
	(* new parameters *)
	{mϕ2, {Description -> "BSM parameter mϕ^2",
			LaTeX -> "m_\\phi^2",
			OutputName -> "mph2",
			LesHouches -> "MPHI2",
			Real -> True
		}
	},
	{mΨ, {Description -> "BSM parameter mΨ",
			LaTeX -> "m_\\Psi",
			OutputName -> "mCPsi",
			LesHouches -> {"T13B", 12},
			Real -> True (* not required (Real -> False: CP violation) *)
		}
	},
	{mψψp, {Description -> "BSM parameter mψψ'",
			LaTeX -> "m_{\\psi\\psi'}",
			OutputName -> "mpp",
			LesHouches -> {"T13B", 13},
			Real -> True (* not required (Real -> False: CP violation) *)
		}
	},
	{λ1, {Description -> "BSM parameter λ1",
			LaTeX -> "\\lambda_1",
			OutputName -> "lam1",
			LesHouches -> "LAM1",
			Real -> True
		}
	},
	{λ2, {Description -> "BSM parameter λ2",
			LaTeX -> "\\lambda_2",
			OutputName -> "lam2",
			LesHouches -> "LAM2",
			Real -> True
		}
	},
	{λ3, {Description -> "BSM parameter λ3",
			LaTeX -> "\\lambda_3",
			OutputName -> "l3",
			LesHouches -> "LAM3",
			Real -> True
		}
	},
	{λ4, {Description -> "BSM parameter λ4",
			LaTeX -> "\\lambda_4",
			OutputName -> "lam4",
			LesHouches -> {"T13B", 24},
			Real -> True (* not required (Real -> False: CP violation) *)
		}
	},
	{λ5, {Description -> "BSM parameter λ5",
			LaTeX -> "\\lambda_5",
			OutputName -> "lam5",
			LesHouches -> {"T13B", 25},
			Real -> True (* not required (Real -> False: CP violation) *)
		}
	},
	{λ6, {Description -> "BSM parameter λ6",
			LaTeX -> "\\lambda_6",
			OutputName -> "lam6",
			LesHouches -> "LAM6",
			Real -> True (* not required (Real -> False: CP violation) *)
		}
	},
	{phasepsi, {Description -> "BSM phase for fermion component ψ-",
			LaTeX -> "p",
			OutputName -> "ppsi",
			LesHouches -> {"T13B", 30}
		}
	},

	(* mixing matrices must have the same Mathematica symbol and OutputName? See
	http://stauby.de/sarah_userforum/viewtopic.php?f=4&t=403 *)
	{Uetp, {Description -> "BSM charged (+1) scalar mixing matrix",
			LaTeX -> "U_{\\eta^+}",
			OutputName -> "Uetp",
			LesHouches -> "ETAPMIX"
		}
	},
	{Uet0, {Description -> "BSM neutral scalar mixing matrix",
			LaTeX -> "U_{\\eta^0}",
			OutputName -> "Uet0",
			LesHouches -> "ETA0MIX"
		}
	},
	{Uferm, {Description -> "BSM neutral fermion mixing matrix",
			LaTeX -> "U_\\chi",
			OutputName -> "Ufrm",
			LesHouches -> "CHIMIX"
		}
	},

	{Uneu, {Description -> "Neutrino mixing matrix",
			LaTeX -> "U_\\nu",
			OutputName -> "Uneu",
			LesHouches -> "NUMIX"
		}
	},

	(* Standard Model parameters *)
	{g1,        {Description -> "Hypercharge-Coupling"}},
	{g2,        {Description -> "Left-Coupling"}},
	{g3,        {Description -> "Strong-Coupling"}},
	{AlphaS,    {Description -> "Alpha Strong"}},
	{e,         {Description -> "electric charge"}},

	{Gf,        {Description -> "Fermi's constant"}},
	{aEWinv,    {Description -> "inverse weak coupling constant at mZ"}},

	{Yu,        {Description -> "Up-Yukawa-Coupling",
					DependenceNum -> Sqrt[2]/v * {
						{Mass[Fu,1], 0, 0},
						{0, Mass[Fu,2], 0},
						{0, 0, Mass[Fu,3]}
					}
				}
	},
	{Yd,        {Description -> "Down-Yukawa-Coupling",
					DependenceNum -> Sqrt[2]/v * {
						{Mass[Fd,1], 0, 0},
						{0, Mass[Fd,2], 0},
						{0, 0, Mass[Fd,3]}
					}
				}
	},
	{Ye,        {Description -> "Lepton-Yukawa-Coupling",
					DependenceNum -> Sqrt[2]/v * {
						{Mass[Fe,1], 0, 0},
						{0, Mass[Fe,2], 0},
						{0, 0, Mass[Fe,3]}
					}
				}
	},


	{mu2,       {Description -> "SM Mu Parameter"}},
	{\[Lambda], {Description -> "SM Higgs Selfcouplings",
					DependenceNum -> Mass[hh]^2/(v^2)
				}
	},
	{v,         {Description -> "EW-VEV",
					DependenceNum -> Sqrt[4 * Mass[VWp]^2/(g2^2)],
					DependenceSPheno -> None
				}
	},
	{mH2,       {Description -> "SM Higgs Mass Parameter"}},

	{ThetaW,    {Description -> "Weinberg-Angle",
					DependenceNum -> ArcSin[Sqrt[1 - Mass[VWp]^2/Mass[VZ]^2]]
				}
	},

	{ZZ,        {Description -> "Photon-Z Mixing Matrix"}},
	{ZW,        {Description -> "W Mixing Matrix",
					Dependence -> 1/Sqrt[2] {
						{1, 1},
						{\[ImaginaryI], -\[ImaginaryI]}
					}
				}
	},

	{Vu,        {Description -> "Left-Up-Mixing-Matrix"}},
	{Vd,        {Description -> "Left-Down-Mixing-Matrix"}},
	{Uu,        {Description -> "Right-Up-Mixing-Matrix"}},
	{Ud,        {Description -> "Right-Down-Mixing-Matrix"}},
	{Ve,        {Description -> "Left-Lepton-Mixing-Matrix"}},
	{Ue,        {Description -> "Right-Lepton-Mixing-Matrix"}}
};


==> anc/particles.m <==
ParticleDefinitions[GaugeES] = {
	(* new fields *)
	{CPsi0, {Description -> "BSM field Ψ0",
			OutputName -> "CPsi0",
			LaTeX -> "\\Psi^0"
		}
	},
	{psipp, {Description -> "BSM field ψ'+",
			OutputName -> "psipp",
			LaTeX -> "\\psi'^+"
		}
	},
	{psip0, {Description -> "BSM field ψ'0",
			OutputName -> "psip0",
			LaTeX -> "\\psi'^0"
		}
	},
	{phip, {Description -> "BSM field ϕ+",
			OutputName -> "phip",
			LaTeX -> "\\phi^+",
			ElectricCharge -> 1
		}
	},
	{phi0, {Description -> "BSM field ϕ0",
			OutputName -> "phi0",
			LaTeX -> "\\phi^0",
			ElectricCharge -> 0
		}
	},
	{psi0, {Description -> "BSM field ψ0",
			OutputName -> "psi0",
			LaTeX -> "\\psi^0"
		}
	},
	{psim, {Description -> "BSM field ψ-",
			OutputName -> "psim",
			LaTeX -> "\\psi^-"
		}
	},

	(* Standard Model *)
	{H0, {
			PDG -> {0},
			Width -> 0,
			Mass -> Automatic,
			FeynArtsNr -> 1,
			LaTeX -> "H^0",
			OutputName -> "H0"
		}
	},
	{Hp, {
			PDG -> {0},
			Width -> 0,
			Mass -> Automatic,
			FeynArtsNr -> 2,
			LaTeX -> "H^+",
			OutputName -> "Hp"
		}
	},

	{VB,  {Description -> "B-Boson"}},
	{VG,  {Description -> "Gluon"}},
	{VWB, {Description -> "W-Bosons"}},
	{gB,  {Description -> "B-Boson Ghost"}},
	{gG,  {Description -> "Gluon Ghost"}},
	{gWB, {Description -> "W-Boson Ghost"}}
};

ParticleDefinitions[EWSB] = {
	(* new fields *)
	(* to be completed manually *)
	{etap, {Description -> "BSM field η+",
			OutputName -> "etp",
			LaTeX -> "\\eta^+",
			PDG -> {921, 922},
			FeynArtsNr -> 921,
			ElectricCharge -> 1
		}
	},
	{eta0, {Description -> "BSM neutral field η0",
			OutputName -> "et0",
			LaTeX -> "\\eta^0",
			PDG -> {931, 932},
			FeynArtsNr -> 931,
			ElectricCharge -> 0
		}
	},

	{Fpsi, {Description -> "BSM charged (-1) Dirac spinor Fψ",
			OutputName -> "psi",
			LaTeX -> "\\psi",
			PDG -> {903},
			FeynArtsNr -> 903,
			ElectricCharge -> -1
		}
	},
	{Fchi, {Description -> "BSM neutral Majorana spinor Fχ",
			OutputName -> "ch",
			LaTeX -> "\\chi",
			PDG -> {911, 912, 913},
			FeynArtsNr -> 911,
			ElectricCharge -> 0
		}
	},

	{Fnu,  {Description -> "Neutrinos",
			Mass -> LesHouches
		}
	},

	(* Standard Model *)
	{hh,   {Description -> "Higgs",
			PDG -> {25},
			PDG.IX -> {101000001}
		}
	},
	{Ah,   {Description -> "Pseudo-Scalar Higgs",
			PDG -> {0},
			PDG.IX -> {0},
			Mass -> {0},
			Width -> {0}
		}
	},
	{Hp,   {Description -> "Charged Higgs",
			PDG -> {0},
			PDG.IX -> {0},
			Width -> {0},
			Mass -> {0},
			LaTeX -> {"H^+", "H^-"},
			OutputName -> {"Hp", "Hm"},
			ElectricCharge -> 1
		}
	},

	{VP,   {Description -> "Photon"}},
	{VZ,   {Description -> "Z-Boson",
			Goldstone -> Ah
		}
	},
	{VG,   {Description -> "Gluon"}},
	{VWp,  {Description -> "W+ - Boson",
			Goldstone -> Hp
		}
	},
	{gP,   {Description -> "Photon Ghost"}},
	{gWp,  {Description -> "Positive W+ - Boson Ghost"}},
	{gWpC, {Description -> "Negative W+ - Boson Ghost"}},
	{gZ,   {Description -> "Z-Boson Ghost"}},
	{gG,   {Description -> "Gluon Ghost"}},

	{Fd,   {Description -> "Down-Quarks"}},
	{Fu,   {Description -> "Up-Quarks"}},
	{Fe,   {Description -> "Leptons"}}
};

WeylFermionAndIndermediate = {
	(* new fields *)
	{phip, {LaTeX -> "\\phi^+"}},
	{phi0, {LaTeX -> "\\phi^0"}},

	{CPsi, {LaTeX -> "\\CPsi"}},
	{psip, {LaTeX -> "\\psi'"}},
	{phi, {LaTeX -> "\\phi"}},

	{chi, {LaTeX -> "\\chi"}},
	(* Standard Model *)
	{H, {
			PDG -> {0},
			Width -> 0,
			Mass -> Automatic,
			LaTeX -> "H",
			OutputName -> ""
		}
	},

	{dR,  {LaTeX -> "d_R"}},
	{eR,  {LaTeX -> "e_R"}},
	{l,   {LaTeX -> "l"}},
	{uR,  {LaTeX -> "u_R"}},
	{q,   {LaTeX -> "q"}},
	{eL,  {LaTeX -> "e_L"}},
	{dL,  {LaTeX -> "d_L"}},
	{uL,  {LaTeX -> "u_L"}},
	{vL,  {LaTeX -> "\\nu_L"}},

	{DR,  {LaTeX -> "D_R"}},
	{ER,  {LaTeX -> "E_R"}},
	{UR,  {LaTeX -> "U_R"}},
	{EL,  {LaTeX -> "E_L"}},
	{DL,  {LaTeX -> "D_L"}},
	{UL,  {LaTeX -> "U_L"}}
};

